Phase rotation symmetry and the topology of oriented scattering networks

We investigate the topological properties of dynamical states evolving on periodic oriented graphs. This evolution, that encodes the scattering processes occurring at the nodes of the graph, is described by a single-step global operator, in the spirit of the Ho-Chalker model. When the successive scattering events follow a cyclic sequence, the corresponding scattering network can be equivalently described by a discrete time-periodic unitary evolution, in line with Floquet systems. Such systems may present anomalous topological phases where all the first Chern numbers are vanishing, but where protected edge states appear in a finite geometry. To investigate the origin of such anomalous phases, we introduce the phase rotation symmetry, a generalization of usual symmetries which only occurs in unitary systems (as opposed to Hamiltonian systems). Equipped with this new tool, we explore a possible explanation of the pervasiveness of anomalous phases in scattering network models, and we define bulk topological invariants suited to both equivalent descriptions of the network model, which fully capture the topology of the system. We finally show that the two invariants coincide, again through a phase rotation symmetry arising from the particular structure of the network model.

==> anc/invariants_Kagome_lattice.wl <==
(*
Copyright (c) 2016, Pierre Delplace, Michel Fruchart, Clément Tauber. 
All rights reserved.

Redistribution and use in source and binary forms, with or without modification,
are permitted provided that the following conditions are met:

1. Redistributions of source code must retain the above copyright notice, this
list of conditions and the following disclaimer.

2. Redistributions in binary form must reproduce the above copyright notice,
this list of conditions and the following disclaimer in the documentation and/or
other materials provided with the distribution.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR
ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
(INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
(INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

This code computes the Floquet-like and Ho-Chalker-like topological invariants
of scattering network models defined in the article arXiv:1612.05769, for the Kagome
three-step model discussed in the article.

It runs under Mathematica, and was tested with version 11.0.1.0.

It is released under the 2-clause BSD license (see above).

See also topologicalEvolutionUtils.wl for the implementation of the tools used
here and invariants_L_lattice.wl for a more detailed code in a simpler case.
*)

(* Discretization steps Mt and Mk are respectively the number of points used to discretize
the time axis and each axis of the Brillouin zone *)
Mt = 60;
Mk = 60;

(* Parameters of the model *)
params = {
    \[Theta]0 -> Pi/8, \[Theta]1 -> Pi/4, \[Theta]2 -> Pi/4,
    \[Eta]0 -> 0, \[CurlyPhi]0 -> 0, \[Eta]0 -> 0, \[Chi]0 -> 0,
    \[Eta]1 -> 0, \[CurlyPhi]1 -> 0, \[Eta]1 -> 0, \[Chi]1 -> 0,
    \[Eta]2 -> 0, \[CurlyPhi]2 -> 0, \[Eta]2 -> 0, \[Chi]2 -> 0
};

$AllowInternet = False;
SetOptions["stdout", FormatType->InputForm]

CurrentDirectory[] := Quiet[Check[NotebookDirectory[], Directory[], FrontEndObject::notavail], FrontEndObject::notavail];

Needs["topologicalEvolutionUtils`", CurrentDirectory[] <> "/topologicalEvolutionUtils.wl"];

(* Bloch step operators *)
U1[kx_, ky_] := {{rp0 , tp0 Exp[I kx]}, {t0 Exp[-I kx], r0}};
U2[kx_, ky_] := {{r1 , t1}, {tp1, rp1}};
U3[kx_, ky_] := {{tp2, rp2 Exp[I ky]}, {r2 Exp[-I ky], t2}};

scatteringCoefficients = {
    rp1 ->  Sin[\[Theta]1] Exp[ I \[Eta]1 ],
    r1  ->  Sin[\[Theta]1] Exp[ I (\[CurlyPhi]1 - \[Eta]1) ],
    t1  -> -Cos[\[Theta]1] Exp[ I \[Chi]1 ],
    tp1 ->  Cos[\[Theta]1] Exp[ I (\[CurlyPhi]1 - \[Chi]1) ],
    rp2 ->  Sin[\[Theta]2] Exp[ I \[Eta]2 ],
    r2  ->  Sin[\[Theta]2] Exp[ I (\[CurlyPhi]2 - \[Eta]2) ],
    t2  -> -Cos[\[Theta]2] Exp[ I \[Chi]2 ],
    tp2 ->  Cos[\[Theta]2] Exp[ I (\[CurlyPhi]2 - \[Chi]2) ],
    rp0 ->  Sin[\[Theta]0] Exp[ I \[Eta]0 ],
    r0  -> -Sin[\[Theta]0] Exp[ I (\[CurlyPhi]0 - \[Eta]0) ],
    t0  ->  Cos[\[Theta]0] Exp[ I \[Chi]0 ],
    tp0 ->  Cos[\[Theta]0] Exp[ I (\[CurlyPhi]0 - \[Chi]0) ]
};

(* Standard effective-Hamiltonian interpolations L_i = \mathcal{U}_{int}[U_i] *)
interpolationCut = -Pi;
L1 = interpolateWithEffectiveHamiltonian[interpolationCut, U1[#1, #2] /. scatteringCoefficients /. params &];
L2 = interpolateWithEffectiveHamiltonian[interpolationCut, U2[#1, #2] /. scatteringCoefficients /. params &];
L3 = interpolateWithEffectiveHamiltonian[interpolationCut, U3[#1, #2] /. scatteringCoefficients /. params &];

(*****************************)
(*** Floquet point of view ***)
(*****************************)

(* Successive parts of the evolution *)
Upart1[t_, kx_, ky_] := L1[t, kx, ky];
Upart2[t_, kx_, ky_] := L2[t, kx, ky].Upart1[1, kx, ky];
Upart3[t_, kx_, ky_] := L3[t, kx, ky].Upart2[1, kx, ky];

(* Floquet operator. *)
UF[kx_, ky_] := Upart3[1, kx, ky];

(* Contractions of the Floquet operator to the identity. *)
Uretour0 = interpolateWithEffectiveHamiltonian[0, UF];
UretourPi = interpolateWithEffectiveHamiltonian[Pi, UF];

(* Build the periodic maps. *)
Utot0[t_, kx_, ky_] := With[{nbSteps=4}, Piecewise[{
        {Upart1[scaledTime[t, 1, nbSteps], kx, ky], stepCondition[t, 1, nbSteps]},
        {Upart2[scaledTime[t, 2, nbSteps], kx, ky], stepCondition[t, 2, nbSteps]},
        {Upart3[scaledTime[t, 3, nbSteps], kx, ky], stepCondition[t, 3, nbSteps]},
        {Uretour0[1 - scaledTime[t, 4, nbSteps], kx, ky], stepCondition[t, 4, nbSteps]}
    }, IdentityMatrix[2]]];

UtotPi[t_, kx_, ky_] := With[{nbSteps=4}, Piecewise[{
        {Upart1[scaledTime[t, 1, nbSteps], kx, ky], stepCondition[t, 1, nbSteps]},
        {Upart2[scaledTime[t, 2, nbSteps], kx, ky], stepCondition[t, 2, nbSteps]},
        {Upart3[scaledTime[t, 3, nbSteps], kx, ky], stepCondition[t, 3, nbSteps]},
        {UretourPi[1 - scaledTime[t, 4, nbSteps], kx, ky], stepCondition[t, 4, nbSteps]}
    }, IdentityMatrix[2]]];

(* Compute the invariants. *)
Print["Kagome lattice (three-steps)"]
Print[""]
Print[""]

Print["Floquet invariants"]
Print["parameters: params = ", params]
Print["discretization steps: Mt = ", Mt, " ; Mk = ", Mk]

{timeW0, W0} = AbsoluteTiming[oddChernNumber[Utot0, Mt, Mk]]
Print["WSWE(0) = ", W0, " (time spent : ", timeW0, " s)"]


{timeWPi, WPi} = AbsoluteTiming[oddChernNumber[UtotPi, Mt, Mk]]
Print["WSWE(pi) = ", WPi, " (time spent : ", timeWPi, " s)"]
Print[""]


(********************************)
(*** Ho-Chalker point of view ***)
(********************************)

(* Special interpolation respecting the structure constraint of the cyclic network model. *)
UintHC[t_, kx_, ky_] := ArrayFlatten[{{0, 0, L3[t, kx, ky]}, {L1[t, kx, ky], 0, 0}, {0, L2[t, kx, ky], 0}}];
UFHC[kx_, ky_] := UintHC[1, kx, ky];

(* Contractions of the Ho-Chalker Floquet operator to the identity. *)
(* Note that the gap Pi/3 in this point of view corresponds to the gap Pi 
in the Floquet point of view, due to the structure constraint with s=3,
hence the names of the corresponding quantities.  *)
UHCperiodizeCut0 = interpolateWithEffectiveHamiltonian[0, UFHC];
UHCperiodizeCutPi = interpolateWithEffectiveHamiltonian[Pi/3, UFHC];



(* Build the corresponding periodic maps. *)
UHCtot0[t_, kx_, ky_] := With[{nbSteps = 2}, Piecewise[{
        {UintHC[scaledTime[t, 1, nbSteps], kx, ky], stepCondition[t, 1, nbSteps]},
        {UHCperiodizeCut0[1 - scaledTime[t, 2, nbSteps], kx, ky], stepCondition[t, 2, nbSteps]}
    }, IdentityMatrix[6]]];

UHCtotPi[t_, kx_, ky_] := With[{nbSteps = 2}, Piecewise[{
        {UintHC[scaledTime[t, 1, nbSteps], kx, ky], stepCondition[t, 1, nbSteps]},
        {UHCperiodizeCutPi[1 - scaledTime[t, 2, nbSteps], kx, ky], stepCondition[t, 2, nbSteps]}
    }, IdentityMatrix[6]]];


(* Compute the invariants. *)
Print["Ho-Chalker invariants"]
Print["parameters: params = ", params]
Print["discretization steps: Mt = ", Mt, " ; Mk = ", Mk]

{timeWHC0, WHC0} = AbsoluteTiming[oddChernNumber[UHCtot0, Mt, Mk]]
Print["WHC(0) = ", WHC0, " (time spent : ", timeWHC0, " s)"]

{timeWHCpi, WHCPi} = AbsoluteTiming[oddChernNumber[UHCtotPi, Mt, Mk]]
Print["WHC(pi/3) = ", WHCPi, " (time spent : ", timeWHCpi, " s)"]
Print[""]

(********************************)
(***    First Chern numbers   ***)
(********************************)

(* We compute first Chern numbers of the Floquet operator to check for consistency.
Indeed there is in fact no "upper" and "lower" band as they are on a circle but
once we take the logarithm of the phase we can still arbitarily label them as such.
Beware, as there is a sign in the definition of quasienergies, the "lower" band
is on the upper side of the unit circle ...  *)

Print["First Chern numbers in Floquet point of view (with FHS method)"]
Print["parameters: params = ", params]

eigensystem = ParallelTable[Transpose@Eigensystem[UF[kx, ky]], {kx, -Pi, Pi, 0.05}, {ky, -Pi, Pi, 0.05}];

upperBandEigensystem = ParallelMap[(Select[#, ##[[1]] > 0 &] &), Map[Map[{Re[I Log[##[[1]]]], ##[[2]]} &, #] &, eigensystem, {2}], {2}];
upperBandEigenvectors = ParallelMap[#[[1, 2]] &, upperBandEigensystem, {2}];
upperBandEigenvalues = ParallelMap[#[[1, 1]] &, upperBandEigensystem, {2}];
C1upper = firstChernNumberFHS[upperBandEigenvectors];

Print["C1upper = ", C1upper]

lowerBandEigensystem = Map[(Select[#, ##[[1]] < 0 &] &), Map[Map[{Re[I Log[##[[1]]]], ##[[2]]} &, #] &, eigensystem, {2}], {2}];
lowerBandEigenvectors = Map[#[[1, 2]] &, lowerBandEigensystem, {2}];
lowerBandEigenvalues = Map[#[[1, 1]] &, lowerBandEigensystem, {2}];
C1lower = firstChernNumberFHS[lowerBandEigenvectors];

Print["C1lower = ", C1lower]


Exit[];

==> anc/invariants_L_lattice.wl <==
(*
Copyright (c) 2016, Pierre Delplace, Michel Fruchart, Clément Tauber. 
All rights reserved.

Redistribution and use in source and binary forms, with or without modification,
are permitted provided that the following conditions are met:

1. Redistributions of source code must retain the above copyright notice, this
list of conditions and the following disclaimer.

2. Redistributions in binary form must reproduce the above copyright notice,
this list of conditions and the following disclaimer in the documentation and/or
other materials provided with the distribution.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR
ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
(INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
(INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

This code computes the Floquet-like and Ho-Chalker-like topological invariants
of scattering network models defined in the article arXiv:1612.05769, for the 
L-lattice two-step model discussed in the article (with the unit cell "(a)").

It runs under Mathematica, and was tested with version 11.0.1.0.

It is released under the 2-clause BSD license (see above).

See also topologicalEvolutionUtils.wl for the implementation of the tools used
in this file. 

Run this file in command line with
$ wolframscript -f [filename.wl]
see http://reference.wolfram.com/language/tutorial/WolframLanguageScripts.html
for more details.

Alternatively, copy everything in a Mathematica notebook. 
In both cases, the file topologicalEvolutionUtils.wl (or its contents)
is required.
****************************************************************************************************)

(* Value of the parameter theta of the L-lattice model, used to define U1 and U2 *)
params = {\[Theta] -> \[Pi]/10};

(* Discretization steps Mt and Mk are respectively the number of points used to discretize
the time axis and each axis of the Brillouin zone *)
Mt = 60;
Mk = 60;

$AllowInternet = False;

Needs["topologicalEvolutionUtils`", "topologicalEvolutionUtils.wl"];

(* Bloch version of the step operators *)
U1[kx_, ky_] := {{Sin[\[Theta]], Cos[\[Theta]]}, {-Cos[\[Theta]], Sin[\[Theta]]}};
U2[kx_, ky_] := {{Cos[\[Theta]] Exp[-I ky], Sin[\[Theta]] Exp[-I kx]}, {-Sin[\[Theta]] Exp[I kx], Cos[\[Theta]] Exp[I ky]}};


(* Standard effective-Hamiltonian interpolations L_i = \mathcal{U}_{int}[U_i].
We interpolate both step operators from the identity, using the effective Hamiltonian 
interpolation. Here, the bands of U1(k) and U2(k) have no first Chern number so we can
use any of such interpolations, but we stick to a branch cut interpolationCut=-Pi
for consistency. *)
interpolationCut = -Pi;
L1 = interpolateWithEffectiveHamiltonian[interpolationCut, U1[#1, #2] /. params &];
L2 = interpolateWithEffectiveHamiltonian[interpolationCut, U2[#1, #2] /. params &];



(*****************************)
(*** Floquet point of view ***)
(*****************************)

(* Build the full evolution, in several steps.
To match with the notations of the paper, we should multiply the (full) interpolated evolution
with the inverse of a UperiodizeCut[\eta]. Numerically, it is more convenient to follow the
original method of Rudner et al. (2013) and to "append" the contration to the identity
at the end of the (interpolated) evolution. Indeed, both methods are equivalent, see e.g. the
Appendix C of Carpentier et al. (2015). *)

(* Successive parts of the evolution *)
Upart1[t_, kx_, ky_] := L1[t, kx, ky];
Upart2[t_, kx_, ky_] := L2[t, kx, ky].Upart1[1, kx, ky];


(* Floquet operator. *)
UF[kx_, ky_] := Upart2[1, kx, ky];


(* Contractions of the Floquet operator to the identity. 
Here, the value \eta of the branch cut does indeed matter: it selects the gap of UF where the 
invariant is computed.
*)
UperiodizeCut0 = interpolateWithEffectiveHamiltonian[0, UF];
UperiodizeCutPi = interpolateWithEffectiveHamiltonian[Pi, UF];



(* Build the periodic maps. *)
Utot0[t_, kx_, ky_] := With[{nbSteps = 3}, Piecewise[{
        {Upart1[scaledTime[t, 1, nbSteps], kx, ky], stepCondition[t, 1, nbSteps]},
        {Upart2[scaledTime[t, 2, nbSteps], kx, ky], stepCondition[t, 2, nbSteps]},
        {UperiodizeCut0[1 - scaledTime[t, 3, nbSteps], kx, ky], stepCondition[t, 3, nbSteps]}
    }, IdentityMatrix[2]]];

UtotPi[t_, kx_, ky_] := With[{nbSteps = 3}, Piecewise[{
        {Upart1[scaledTime[t, 1, nbSteps], kx, ky], stepCondition[t, 1, nbSteps]},
        {Upart2[scaledTime[t, 2, nbSteps], kx, ky], stepCondition[t, 2, nbSteps]},
        {UperiodizeCutPi[1 - scaledTime[t, 3, nbSteps], kx, ky], stepCondition[t, 3, nbSteps]}
    }, IdentityMatrix[2]]];

(* Do the actual computation. *)

Print["L-lattice (two-steps) ; unit cell (a)"]
Print[""]
Print["Floquet invariants"]
Print["parameters: params = ", params]
Print["discretization steps: Mt = ", Mt, " ; Mk = ", Mk]

{timeW0, W0} = AbsoluteTiming[oddChernNumber[Utot0, Mt, Mk]]
Print["WSWE(0) = ", W0, " (time spent : ", timeW0, " s)"]


{timeWpi, Wpi} = AbsoluteTiming[oddChernNumber[UtotPi, Mt, Mk]]
Print["WSWE(pi) = ", Wpi, " (time spent : ", timeWpi, " s)"]
Print[""]

(********************************)
(*** Ho-Chalker point of view ***)
(********************************)

(* Special interpolation respecting the structure constraint of the cyclic network model. *)
UintHC[t_, kx_, ky_] := ArrayFlatten[{{0, L2[t, kx, ky]}, {L1[t, kx, ky], 0}}];
UFHC[kx_, ky_] := UintHC[1, kx, ky];

(* Contractions of the Ho-Chalker Floquet operator to the identity. *)
(* Note that the gap Pi/2 in this point of view corresponds to the gap Pi 
in the Floquet point of view, due to the structure constraint with s=2,
hence the names of the corresponding quantities.  *)
UHCperiodizeCut0 = interpolateWithEffectiveHamiltonian[0, UFHC];
UHCperiodizeCutPi = interpolateWithEffectiveHamiltonian[Pi/2, UFHC];



(* Build the corresponding periodic maps. *)
UHCtot0[t_, kx_, ky_] := With[{nbSteps = 2}, Piecewise[{
        {UintHC[scaledTime[t, 1, nbSteps], kx, ky], stepCondition[t, 1, nbSteps]},
        {UHCperiodizeCut0[1 - scaledTime[t, 2, nbSteps], kx, ky], stepCondition[t, 2, nbSteps]}
    }, IdentityMatrix[4]]];

UHCtotPi[t_, kx_, ky_] := With[{nbSteps = 2}, Piecewise[{
        {UintHC[scaledTime[t, 1, nbSteps], kx, ky], stepCondition[t, 1, nbSteps]},
        {UHCperiodizeCutPi[1 - scaledTime[t, 2, nbSteps], kx, ky], stepCondition[t, 2, nbSteps]}
    }, IdentityMatrix[4]]];


(* Compute the invariants. *)
Print["Ho-Chalker invariants"]
Print["parameters: params = ", InputForm[params]]
Print["discretization steps: Mt = ", InputForm@Mt, " ; Mk = ", InputForm@Mk]

{timeWHC0, WHC0} = AbsoluteTiming[oddChernNumber[UHCtot0, Mt, Mk]]
Print["WHC(0) = ", WHC0, " (time spent : ", timeWHC0, " s)"]

{timeWHCpi, WHCpi} = AbsoluteTiming[oddChernNumber[UHCtotPi, Mt, Mk]]
Print["WHC(pi/2) = ", WHCpi, " (time spent : ", timeWHCpi, " s)"]


Exit[];

==> anc/results_invariants_Kagome_lattice.txt <==
Kagome lattice (three-steps)

Floquet invariants
parameters: params = {θ0 -> Pi/8, θ1 -> Pi/4, θ2 -> Pi/4, η0 -> 0, φ0 -> 0, η0 -> 0, χ0 -> 0, η1 -> 0, φ1 -> 0, η1 -> 0, χ1 -> 0, η2 -> 0, φ2 -> 0, η2 -> 0, χ2 -> 0}
discretization steps: Mt = 60 ; Mk = 60
WSWE(0) = -0.9802941289671958 + 0.004075765487209579*I (time spent : 1765.837632 s)
WSWE(pi) = 0.010444030960718463 - 0.0012281001625558305*I (time spent : 1778.653368 s)

Ho-Chalker invariants
parameters: params = {θ0 -> Pi/8, θ1 -> Pi/4, θ2 -> Pi/4, η0 -> 0, φ0 -> 0, η0 -> 0, χ0 -> 0, η1 -> 0, φ1 -> 0, η1 -> 0, χ1 -> 0, η2 -> 0, φ2 -> 0, η2 -> 0, χ2 -> 0}
discretization steps: Mt = 60 ; Mk = 60
WHC(0) = -1.003573507213604 - 7.081783145226362*^-9*I (time spent : 2783.032899 s)
WHC(pi/3) = 0.009455585166196202 + 2.2709957636308976*^-8*I (time spent : 2669.590811 s)

First Chern numbers in Floquet point of view (with FHS method)
parameters: params = {θ0 -> Pi/8, θ1 -> Pi/4, θ2 -> Pi/4, η0 -> 0, φ0 -> 0, η0 -> 0, χ0 -> 0, η1 -> 0, φ1 -> 0, η1 -> 0, χ1 -> 0, η2 -> 0, φ2 -> 0, η2 -> 0, χ2 -> 0}
Launching kernels...
C1upper = -1.038485130480836
C1lower = 1.0384851304808356

==> anc/results_invariants_L_lattice.txt <==
L-lattice (two-steps) ; unit cell (a)

Floquet invariants
parameters: params = {θ -> Pi/10}
discretization steps: Mt = 60 ; Mk = 60
WSWE(0) = 0.9902501328137072 - 0.0002695717171901883*I (time spent : 999.982966 s)
WSWE(pi) = 1.0028742524441483 - 0.0007788980949667287*I (time spent : 1022.784339 s)

Ho-Chalker invariants
parameters: params = InputForm[{θ -> Pi/10}]
discretization steps: Mt = InputForm[60] ; Mk = InputForm[60]
WHC(0) = 0.9929895249397666 - 0.000060158921470848466*I (time spent : 1423.928676 s)
WHC(pi/2) = 1.008952956232853 - 0.0001315945842070174*I (time spent : 1446.497883 s)

==> anc/topologicalEvolutionUtils.wl <==
(*
Copyright (c) 2016, Pierre Delplace, Michel Fruchart, Clément Tauber.
All rights reserved.

Redistribution and use in source and binary forms, with or without modification,
are permitted provided that the following conditions are met:

1. Redistributions of source code must retain the above copyright notice, this
list of conditions and the following disclaimer.

2. Redistributions in binary form must reproduce the above copyright notice,
this list of conditions and the following disclaimer in the documentation and/or
other materials provided with the distribution.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR
ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
(INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
(INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

This code provides utilities to compute topological invariants of
evolution operators. It is released as a supplemental material
of the article arXiv:1612.05769 and contains tools used in the
files invariants_L_lattice.wl and invariants_Kagome_lattice.wl.

It runs under Mathematica, and was tested with version 11.0.1.0.

It is released under the 2-clause BSD license (see above).
*)

(* ::Package:: *)
BeginPackage["topologicalEvolutionUtils`"];

matrixFunctionJordan::usage = "matrixFunctionJordan[f,M] uses the Jordan decomposition to apply \
the function f to the matrix M, when M is diagonalizable (so f is applied to the eigenvalues). \
When M is not diagonalizable, the Jordan canonical form of M is not diagonal and the method \
returns an error.";

ArgWithCut::usage="ArgWithCut[z,\[Theta]] gives the argument of a complex number with respect to \
the branch cut with angle \[Theta] (by default -Pi, which gives the standard argument).";
LogWithCut::usage="LogWithCut[z,\[Theta]] gives the logarithm of a complex number with respect to \
the branch cut with angle \[Theta] (by default -Pi, which gives the standard logarithm).";

interpolateWithEffectiveHamiltonian::usage="interpolateWithEffectiveHamiltonian[cut,M,T] returns \ 
a function interpolating the identity matrix to the matrix M with the exponential of \ 
the effective Hamiltonian (i.e. the logarithm) of M, over a period T (by default 1).";

oddChernNumber::usage="oddChernNumber[U, Mt, Mk, T] computes the winding number (or odd Chern number) \
of the map U[t,kx,ky] defined over [0,T]x[0,2 pi]x[0,2 pi]. By default, T=1. \
The arguments Mt and Mk are the number of discretization steps used in the numerical derivatives \
and integrals. ";

scaledTime::usage="scaledTime[t,currentStep,nbSteps] gives a 'scaled time' to rescale step-wise evolutions, \
to map the interval [O,1] to an interval of length 1/nbSteps starting at (currentStep-1)/nbSteps. \
This way, the first step is currentStep=1 and starts at time 0, while the last step is currentStep=nbSteps \
and ends at time 1. "

stepCondition::usage="stepCondition[t,currentStep,nbSteps] gives a condition on time t to build a piecewise \
function with nbSteps steps of duration 1/nbSteps : the function is True during the step currentStep, the \
first step being currentStep=1 and the last one being currentStep=nbStep."

firstChernNumberFHS::usage="firstChernNumberFHS[evTable] gives the first Chern number of a (single state) \
band described by evTable, using the Fukui-Hatsugai-Suzuki method. \
The argument evTable is supposed to be a two-dimensional table of numerical \
Bloch eigenstates describing the band at discrete, evenly spaced positions of the Brillouin zone."

Begin["`Private`"];

(* Essentially the JordanDecomposition is used to efficiently/robustly 
diagonalize the matrix M = S.J.Inverse[S] so when J is actually diagonal,
we can compute f(J) acting on each element of the diagonal, which allows
to get f(M) = S.f(J).Inverse[S].
As we work with numerical matrices, it is necessary to allow for a small
non-diagonal elements in J, which are neglected. *)
matrixFunctionJordan[f_, M_] := Module[{S, J, fJ, diagonalityDeviation},
  {S, J} = JordanDecomposition[N@M];
  diagonalityDeviation = Norm[J - DiagonalMatrix[Diagonal[J]]];
  fJ := DiagonalMatrix[Map[f, Diagonal[J]]];
  If[
    diagonalityDeviation > 1*10^-10, 
    Message[matrixFunctionJordan::diagonalityDeviation]; Return[$Failed],
    S.fJ.Inverse[S]
  ]
]
matrixFunctionJordan::diagonalityDeviation = "The Jordan canonical form is not diagonal. Use power series instead if possible.";

(* To get the argument of a complex number z with a specific branch cut,
we simply rotate z by multiplying it with a phase before using the
standard Arg function, then we correct. *)
ArgWithCut[z_, \[Theta]_: - Pi] := Arg[z Exp[-I (\[Theta] + Pi)]] + \[Theta] + Pi;
LogWithCut[z_, \[Theta]_: - Pi] := Log[Abs[z]] + I ArgWithCut[z, \[Theta]];

(* Standard interpolation (t,kx,ky) -> exp(-i t Heff(kx,ky)) defined in the article. *)
interpolateWithEffectiveHamiltonian[cut_, U_, T_:1] := Function[{t, kx, ky},
 MatrixExp[matrixFunctionJordan[LogWithCut[#, cut] &, U[kx, ky]] t/T]];


(* Numerically compute the odd Chern form (8 \pi^2)^{-1} tr[(U^-1 dU)^3]
at a point (t,kx,ky) for the _function_ U[t,kx,ky], with differentiation
steps tstep and kstep. *)
oddChernForm[U_, t_, kx_, ky_, tstep_, kstep_] := 
  Module[{deltaUt, deltaUx, deltaUy},
   deltaUt = (Inverse[U[t, kx, ky]].(U[t + tstep, kx, ky] - U[t - tstep, kx, ky])/2);
   deltaUx = (Inverse[U[t, kx, ky]].(U[t, kx + kstep, ky] - U[t, kx - kstep, ky])/2);
   deltaUy = (Inverse[U[t, kx, ky]].(U[t, kx, ky + kstep] - U[t, kx, ky - kstep])/2);
   1/(8 Pi^2) Tr[deltaUt.(deltaUx.deltaUy - deltaUy.deltaUx)]];

(* Numerically integrate the odd Chern form oddChernForm over to compute
the odd Chern number for the application U defined over [0,T]x[0,2 pi]x[0,2 pi],
with Mt steps in the time direction and Mk steps in each BZ direction. *)
oddChernNumber[U_, Mt_, Mk_, T_:1] := 
  Module[{j = 0, sum, kstep, tstep}, kstep = 2 Pi/Mk; tstep = T/Mt;
   sum = (*Parallel*)Sum[oddChernForm[U, t, kx, ky, tstep, kstep], {t, 0., T, tstep}, {kx, 0., 2 Pi, kstep}, {ky, 0., 2 Pi, kstep}];
   sum];

(* Tools to buils piecewise functions more easily. *)
scaledTime[t_, currentStep_, nbSteps_] := nbSteps*(t - (currentStep-1)/nbSteps);
stepCondition[t_, currentStep_, nbSteps_] := (currentStep - 1)/nbSteps <= t <= currentStep/nbSteps;


(* Implementation of the Fukui-Hatsugai-Suzuki method to numerically compute
first Chern numbers from numerical eigenvectors, described in the article
  Chern Numbers in Discretized Brillouin Zone: Efficient Method of Computing (Spin) Hall Conductances
  Takahiro Fukui, Yasuhiro Hatsugai, Hiroshi Suzuki
  doi:10.1143/JPSJ.74.1674
  arXiv:cond-mat/0503172

Caution: we do not use the same sign convention for the first Chern number.

It is easy to implement a version which works with a function ev[k1,k2] giving the eigenvector at (k1,k2),
which calculates the first Chern number with a discretisation on a M*M grid. 
The eigenvectors are supposed to be periodic, wiht e.g. ev[k1+2Pi,k2]=ev[k1,k2]. *)

(* In practice, we usually have an array of eigenvectors and we need to "periodize" this Table in a trivial way. *)
PeriodicEigenvector[i_, j_, evTable_] := With[{M = Length[evTable]}, evTable[[Mod[i + 1, M - 1, 1], Mod[j + 1, M - 1, 1]]]];
phaseFactor[z_] := z/Abs[z];

(* U(1) link variables *)
U1r[i_, j_, evTable_] := phaseFactor[ Conjugate[PeriodicEigenvector[i, j, evTable]].PeriodicEigenvector[i + 1, j, evTable] ];
U2r[i_, j_, evTable_] := phaseFactor[ Conjugate[PeriodicEigenvector[i, j, evTable]].PeriodicEigenvector[i, j + 1, evTable] ];

(* Berry curvature *)
F12r[i_, j_, evTable_] := Log[ U1r[i, j, evTable] * U2r[i + 1, j, evTable] * (U1r[i, j + 1, evTable])^(-1) * (U2r[i, j, evTable])^-1 ];

(* First Chern number. *)
firstChernNumberFHS[evTable_] := With[{M = Length[evTable]}, Chop[I/(2 Pi) Sum[F12r[i, j, evTable], {i, 0, M - 1}, {j, 0, M - 1}]]];


End[];

EndPackage[];
